Iterative solutions to the steady state density matrix for optomechanical systems

We present a sparse matrix permutation from graph theory that gives stable incomplete Lower-Upper (LU) preconditioners necessary for iterative solutions to the steady state density matrix for quantum optomechanical systems. This reordering is efficient, adding little overhead to the computation, and results in a marked reduction in both memory and runtime requirements compared to other solution methods, with performance gains increasing with system size. Either of these benchmarks can be tuned via the preconditioner accuracy and solution tolerance. This reordering optimizes the condition number of the approximate inverse, and is the only method found to be stable at large Hilbert space dimensions. This allows for steady state solutions to otherwise intractable quantum optomechanical systems.

==> anc/fig1.py <==
"""
Generates Fig. 1 from the text.

Since there is no way to obtain the COLAMD permutation
array from SciPy.  Here we used Matlab to obtain the 
result and have supplied the permutation array in the
'colamd_perm.mat' file.  This is loaded by the script.

Requires QuTiP v3.0+
Paul D. Nation: 11/11/2014
"""
import matplotlib
from matplotlib.ticker import MaxNLocator
matplotlib.rc('text', usetex=True)
import numpy as np
import scipy.sparse as sp
from scipy.io import loadmat
from qutip import *
from qutip.sparse import *
from pylab import *

Nc = 4						# Number of cavity states
Nm = 8					    # Number of mechanical states
kappa = 0.05				# Cavity damping rate				         
g0 = 3*kappa                # Coupling strength
Qm = 1e4                    # Mech quality factor
gamma = 1.0/Qm			    # Mech damping rate
n_th = 31                   # Mech bath temperature
E = 0.25                    # Drive amplitude               
delta = -kappa              # Detuning

# Set plot label and tick sizes
labelsize = 12
ticksize = 12

# Operators
a = tensor(destroy(Nc),qeye(Nm))
b = tensor(qeye(Nc),destroy(Nm))
num_a = a.dag()*a
num_b = b.dag()*b

# Hamiltonian
H = -delta*num_a+num_b+g0*(b.dag()+b)*num_a+E*(a.dag()+a)

# Collapse operators
cc = np.sqrt(kappa)*a
cm = np.sqrt(gamma*(1.0 + n_th))*b
cp = np.sqrt(gamma*n_th)*b.dag()
c_ops = [cc,cm,cp]

# Build modified Liouvillian
L = liouvillian(H,c_ops)
weight = np.mean(np.abs(L.data.data))
dims = L.dims
n = np.prod(L.dims[0][0])
L = L.data.tocsc()+ sp.csc_matrix((weight*np.ones(n),
            (np.zeros(n), [nn * (n + 1) for nn in range(n)])),
            shape=(n ** 2, n ** 2),dtype=complex)
L.eliminate_zeros()

# This is the T matrix from the text
T = sp.csc_matrix((weight*np.ones(n),
            (np.zeros(n), [nn * (n + 1) for nn in range(n)])),
            shape=(n ** 2, n ** 2),dtype=complex)

fig = figure(figsize=(13,5))

# Left pane: Modified Liouvillian
ax1 = fig.add_subplot(1,3,1)
ax1.spy(L,color='k',markeredgewidth=0.0,ms=1)
ax1.spy(T,color='r',markeredgewidth=0.0,ms=5)
gca().xaxis.set_major_locator(MaxNLocator(nbins = 5,))
gca().yaxis.set_major_locator(MaxNLocator(nbins = 5,))
setp(ax1.get_xticklabels(), fontsize=ticksize)
setp(ax1.get_yticklabels(), fontsize=ticksize)
xlabel(r'$B = '+str(sp_bandwidth(L)[0])+'$, '+'$P = '+str(sp_profile(L)[0])+'$',fontsize=labelsize)
ax1.xaxis.set_ticks([300,600,900])


# Perform RCM reordering
perm2 = reverse_cuthill_mckee(L)
R = sp_permute(L,perm2,perm2,0)

# Center pane: RCM Liouvillian
ax2 = fig.add_subplot(1,3,2)
ax2.spy(R, color='k',markeredgewidth=0.0,ms=1)
gca().xaxis.set_major_locator(MaxNLocator(nbins = 5,))
gca().yaxis.set_major_locator(MaxNLocator(nbins = 5,))
setp(ax2.get_xticklabels(), fontsize=ticksize)
setp(ax2.get_yticklabels(), fontsize=ticksize)
xlabel(r'$B = '+str(sp_bandwidth(R)[0])+'$, '+'$P = '+str(sp_profile(R)[0])+'$',fontsize=labelsize)
ax2.xaxis.set_ticks([300,600,900])

# Load and apply COLAMD permutation array
colamd_perm = loadmat('colamd_perm')['perm'][0]-1
L = sp_permute(L,[],colamd_perm)

# Right pane: COLAMD Liouvillian
ax3 = fig.add_subplot(1,3,3)
ax3.spy(L, color='k',markeredgewidth=0.0,ms=1)
gca().xaxis.set_major_locator(MaxNLocator(nbins = 5,))
gca().yaxis.set_major_locator(MaxNLocator(nbins = 5,))
setp(ax3.get_xticklabels(), fontsize=ticksize)
setp(ax3.get_yticklabels(), fontsize=ticksize)
xlabel(r'$B = '+str(sp_bandwidth(L)[0])+'$, '+'$P = '+str(sp_profile(L)[0])+'$',fontsize=labelsize)
ax3.xaxis.set_ticks([300,600,900])

show()


==> anc/fig2.py <==
"""
Calculates the bandwidth and profile of the modified 
Liouvillian super operator before and after RCM 
reordering and takes the ratio of the two.

This generates the data for Fig.2 from the text.  The values
are calculated in parallel, however by default, the number of 
CPUs used is set to one on line #70.

Requires QuTiP v3.0+
Paul D. Nation: 11/11/2014
"""
import numpy as np
import scipy.sparse as sp
from qutip import *
from qutip.sparse import (sp_bandwidth, sp_profile, sp_permute)

def func(Nc,Nm):					     
    # Setup system parameters
    kappa = 0.05                # Cavity damping rate				         
    g0 = 3*kappa				# Coupling strength
    Qm = 1e4                    # Mech quality factor
    gamma = 1.0/Qm			    # Mech damping rate
    n_th = 32                   # Mech bath temperature
    E = 0.25                    # Amp. of drive #1                 
    delta = -kappa              # Detuning of drive #1 from cavity

    # Operators
    a = tensor(destroy(Nc),qeye(Nm))
    b = tensor(qeye(Nc),destroy(Nm))
    num_a = a.dag()*a
    num_b = b.dag()*b
    
    # Hamiltonian
    H = -delta*(num_a)+num_b+g0*(b.dag()+b)*num_a+E*(a.dag()+a)

    # Collapse operators
    cc = np.sqrt(kappa)*a
    cm = np.sqrt(gamma*(1.0 + n_th))*b
    cp = np.sqrt(gamma*n_th)*b.dag()
    c_ops = [cc,cm,cp]
    
    # Build modified Liouvillian
    L = liouvillian(H,c_ops)
    n = np.prod(L.dims[0][0])
    L = L.data.tocsc()+ sp.csc_matrix((np.ones(n),
                (np.zeros(n), [nn * (n + 1) for nn in range(n)])),
                shape=(n ** 2, n ** 2),dtype=complex)
    
    # Calcualate bandwidths
    mod_bandwith = sp_bandwidth(L)[0]
    mod_profile = sp_profile(L)[0]
    perm = reverse_cuthill_mckee(L)
    L = sp_permute(L,perm,perm)
    new_bandwidth = sp_bandwidth(L)[0]
    new_profile = sp_profile(L)[0]
    band_reduce = mod_bandwith/new_bandwidth
    pro_reduce = mod_profile/new_profile
    return band_reduce, pro_reduce

# Array for storing bandwidth reduction results
band_data = np.zeros((24,74),dtype=float)
pro_data = np.zeros((24,74),dtype=float)

# Calculate bandwidth reduction for each Nc value
# in parallel over the range of Nm values
for k in range(4,51,2):
    Nm = np.arange(4,151,2)
    Nc = k*np.ones_like(Nm)
    out = parfor(func,Nm,Nc,num_cpus=1)
    band_data[(k-4)/2,:] = out[0]
    pro_data[(k-4)/2,:] = out[1]
    print('Nm =',k,'done')
	
# Save the results
np.save('bandwidth_data',band_data)
np.save('profile_data',pro_data)



==> anc/fig3.py <==
"""
Generates the data for a single Nc slice in Fig. 3
from the text.  For a given value of Nc, the maximum
value of Nm that can be calculated depends on the 
amount of memory available.

The default values are set to generate the Nc=10 slice.

Requires QuTiP v3.0+
Paul D. Nation: 11/11/2014
"""
import numpy as np
from qutip import *

# Generate data arrays and load them in read/write
# mode so as to not lose data.
Nc = 10
Nm = np.arange(4,58,8)
fill = np.zeros(len(Nm),dtype=float)
np.save('rcm_fill_nc=10',fill)
np.save('colamd_fill_nc=10',fill)
np.save('nat_fill_nc=10',fill)
rcm_fill = np.load('rcm_fill_nc=10.npy','r+')
colamd_fill = np.load('colamd_fill_nc=10.npy','r+')
nat_fill = np.load('nat_fill_nc=10.npy','r+')

# Calculate fill-in for each Nm
for kk in range(len(Nm)):
    print('Starting',Nm[kk])
    
    # Set system parameters
    kappa = 0.05				# Cavity damping rate				         
    g0 = 3*kappa                # Coupling strength
    Qm = 1e4                    # Mech quality factor
    gamma = 1.0/Qm			    # Mech damping rate
    n_th = 31                   # Mech bath temperature
    E = 0.25                    # Driving amplitude               
    delta = -kappa              # Detuning
    
    # Operators
    a = tensor(destroy(Nc),qeye(Nm[kk]))
    b = tensor(qeye(Nc),destroy(Nm[kk]))
    num_a = a.dag()*a
    num_b = b.dag()*b
    
    # Hamiltonian
    H = -delta*num_a+num_b+g0*(b.dag()+b)*num_a+E*(a.dag()+a)

    # Collapse operators
    cc = np.sqrt(kappa)*a
    cm = np.sqrt(gamma*(1.0 + n_th))*b
    cp = np.sqrt(gamma*n_th)*b.dag()
    c_ops = [cc,cm,cp]
    
    # Run direct LU solvers using RCM, COLAMD, and NATURAL ordering
    rcm_rho, rcm_info = steadystate(H, c_ops, method='direct',
                            use_rcm=1, return_info=True)
    col_rho, col_info = steadystate(H, c_ops, method='direct',
                            use_rcm=0, return_info=True)
    nat_rho, nat_info = steadystate(H, c_ops, method='direct',
                            use_rcm=0, permc_spec='NATURAL',
                            return_info=True)
    
    # Save LU fill factors
    rcm_fill[kk] = rcm_info['lu_fill_factor']
    colamd_fill[kk] = col_info['lu_fill_factor']
    nat_fill[kk] = nat_info['lu_fill_factor']
    print('Nm=',Nm[kk],'done')



==> anc/fig4_a-d_.py <==
"""
Computes the data for Fig. 4(a-d) from the text.  Detunings
and nth values where the steady state solution do not converge
have their timing and iteration numbers set to -1 so that the
corresponding parameter values can easily be determined and 
removed from the plots.  Results for Fig.4(e-h) can be found
by replacing the parameter values with those given in the text.

This script will take some time to complete.  The script was 
run three times, with the timings averaged to get the results
from the text.

Requires QuTiP v3.0+
Paul D. Nation: 11/11/2014
"""
import numpy as np
from qutip import *

Nc = 4					     # Number of cavity states
Nm = 200					 # Number of mech states
kappa = 0.2					 # Cavity damping rate
E = 0.1				         # Driving amplitude				         
g0 = 2.5*kappa				 # Coupling strength
Qm = 1e4                     # Mech quality factor
gamma = 1.0/Qm			     # Mech damping rate
delta = linspace(-1,1,11)    # Detunings

data=np.zeros(len(delta))

# Zero temp data
np.save('data/rcm_ilu_fill_0',data)
np.save('data/colamd_ilu_fill_0',data)
np.save('data/rcm_condest_0',data)
np.save('data/colamd_condest_0',data)
np.save('data/rcm_ilu_time_0',data)
np.save('data/colamd_ilu_time_0',data)
np.save('data/rcm_gmres_time_0',data)
np.save('data/colamd_gmres_time_0',data)
np.save('data/rcm_gmres_iter_0',data)
np.save('data/colamd_gmres_iter_0',data)

# Zero trick data
np.save('data/rcm_ilu_fill_15',data)
np.save('data/colamd_ilu_fill_15',data)
np.save('data/rcm_condest_15',data)
np.save('data/colamd_condest_15',data)
np.save('data/rcm_ilu_time_15',data)
np.save('data/colamd_ilu_time_15',data)
np.save('data/rcm_gmres_time_15',data)
np.save('data/colamd_gmres_time_15',data)
np.save('data/rcm_gmres_iter_15',data)
np.save('data/colamd_gmres_iter_15',data)

# Thermal data
np.save('data/rcm_ilu_fill_nth',data)
np.save('data/colamd_ilu_fill_nth',data)
np.save('data/rcm_condest_nth',data)
np.save('data/colamd_condest_nth',data)
np.save('data/rcm_ilu_time_nth',data)
np.save('data/colamd_ilu_time_nth',data)
np.save('data/rcm_gmres_time_nth',data)
np.save('data/colamd_gmres_time_nth',data)
np.save('data/rcm_gmres_iter_nth',data)
np.save('data/colamd_gmres_iter_nth',data)


# Load all data in read-write mode
rcm_ilu_fill_0 = np.load('data/rcm_ilu_fill_0.npy','r+')
colamd_ilu_fill_0 = np.load('data/colamd_ilu_fill_0.npy','r+')
rcm_condest_0 = np.load('data/rcm_condest_0.npy','r+')
colamd_condest_0 = np.load('data/colamd_condest_0.npy','r+')
rcm_ilu_time_0 = np.load('data/rcm_ilu_time_0.npy','r+')
colamd_ilu_time_0 = np.load('data/colamd_ilu_time_0.npy','r+')
rcm_gmres_time_0 = np.load('data/rcm_gmres_time_0.npy','r+')
colamd_gmres_time_0 = np.load('data/colamd_gmres_time_0.npy','r+')
rcm_gmres_iter_0 = np.load('data/rcm_gmres_iter_0.npy','r+')
colamd_gmres_iter_0 = np.load('data/colamd_gmres_iter_0.npy','r+')

rcm_ilu_fill_15 = np.load('data/rcm_ilu_fill_15.npy','r+')
colamd_ilu_fill_15 = np.load('data/colamd_ilu_fill_15.npy','r+')
rcm_condest_15 = np.load('data/rcm_condest_15.npy','r+')
colamd_condest_15 = np.load('data/colamd_condest_15.npy','r+')
rcm_ilu_time_15 = np.load('data/rcm_ilu_time_15.npy','r+')
colamd_ilu_time_15 = np.load('data/colamd_ilu_time_15.npy','r+')
rcm_gmres_time_15 = np.load('data/rcm_gmres_time_15.npy','r+')
colamd_gmres_time_15 = np.load('data/colamd_gmres_time_15.npy','r+')
rcm_gmres_iter_15 = np.load('data/rcm_gmres_iter_15.npy','r+')
colamd_gmres_iter_15 = np.load('data/colamd_gmres_iter_15.npy','r+')

rcm_ilu_fill_nth = np.load('data/rcm_ilu_fill_nth.npy','r+')
colamd_ilu_fill_nth = np.load('data/colamd_ilu_fill_nth.npy','r+')
rcm_condest_nth = np.load('data/rcm_condest_nth.npy','r+')
colamd_condest_nth = np.load('data/colamd_condest_nth.npy','r+')
rcm_ilu_time_nth = np.load('data/rcm_ilu_time_nth.npy','r+')
colamd_ilu_time_nth = np.load('data/colamd_ilu_time_nth.npy','r+')
rcm_gmres_time_nth = np.load('data/rcm_gmres_time_nth.npy','r+')
colamd_gmres_time_nth = np.load('data/colamd_gmres_time_nth.npy','r+')
rcm_gmres_iter_nth = np.load('data/rcm_gmres_iter_nth.npy','r+')
colamd_gmres_iter_nth = np.load('data/colamd_gmres_iter_nth.npy','r+')


# Operators
a = tensor(destroy(Nc),qeye(Nm))
b = tensor(qeye(Nc),destroy(Nm))
num_a = a.dag()*a
num_b = b.dag()*b

print()
print('Starting zero thermal')
print('='*80)
n_th = 0                    #Mech bath temperature
print('n_th=',n_th)
for kk in range(len(delta)):
    #Hamiltonian
    H = -delta[kk]*num_a+num_b+g0*(b.dag()+b)*num_a+E*(a.dag()+a)
    #collapse operators
    cc = np.sqrt(kappa)*a
    cm = np.sqrt(gamma*(1.0 + n_th))*b
    cp = np.sqrt(gamma*n_th)*b.dag()
    c_ops = [cc,cm,cp]
    
    #RCM zero
    M, m_info = build_preconditioner(H, c_ops,
						use_rcm=True, drop_tol=1e-4, 
						fill_factor=100, return_info=True)
    rcm_ilu_fill_0[kk] = m_info['ilu_fill_factor']
    rcm_condest_0[kk] = m_info['ilu_condest']
    rcm_ilu_time_0[kk] = m_info['precond_time']
    print(m_info)
    try:
        rho, rcm_info = steadystate(H, c_ops, M=M,method='iterative-gmres',
						use_rcm=True, tol=1e-15, drop_tol=1e-4,
						fill_factor=100, restart=10, return_info=True)
    except Exception as e:
        print('RCM_0','delta=',delta[kk])
        print(e)
        rcm_gmres_time_0[kk] = -1
        rcm_gmres_iter_0[kk] = -1
            
    else:
        rcm_gmres_time_0[kk] = rcm_info['iter_time']
        rcm_gmres_iter_0[kk] = rcm_info['iterations']
        
    # COLAMD results
    M, m_info = build_preconditioner(H, c_ops,
					use_rcm=False, drop_tol=1e-4, 
					fill_factor=100, return_info=True)
    colamd_ilu_fill_0[kk] = m_info['ilu_fill_factor']
    colamd_condest_0[kk] = m_info['ilu_condest']
    colamd_ilu_time_0[kk] = m_info['precond_time']
    print(m_info)
    try:
        rho, colamd_info = steadystate(H, c_ops, M=M,method='iterative-gmres',
						use_rcm=False, tol=1e-15, drop_tol=1e-4,
						fill_factor=100, restart=10, return_info=True)
    except Exception as e:
        print('COLAMD_0','delta=',delta[kk])
        print(e)
        colamd_gmres_time_0[kk] = -1
        colamd_gmres_iter_0[kk] = -1 
    else:
        colamd_gmres_time_0[kk] = colamd_info['iter_time']
        colamd_gmres_iter_0[kk] = colamd_info['iterations']
    print(kk,'done')
    print()



print()
print('Starting zero thermal + trick')
print('='*80)
n_th = 1e-15                     #Mech bath temperature
print('n_th=',n_th)
for kk in range(len(delta)):
    #Hamiltonian
    H = -delta[kk]*num_a+num_b+g0*(b.dag()+b)*num_a+E*(a.dag()+a)
    #collapse operators
    cc = np.sqrt(kappa)*a
    cm = np.sqrt(gamma*(1.0 + n_th))*b
    cp = np.sqrt(gamma*n_th)*b.dag()
    c_ops = [cc,cm,cp]
    
    #RCM 15
    M, m_info = build_preconditioner(H, c_ops,
						use_rcm=True, drop_tol=1e-4, 
						fill_factor=100, return_info=True)
    rcm_ilu_fill_15[kk]=m_info['ilu_fill_factor']
    rcm_condest_15[kk]=m_info['ilu_condest']
    rcm_ilu_time_15[kk]=m_info['precond_time']
    print(m_info)
    try:
        rho, rcm_info = steadystate(H, c_ops, M=M,method='iterative-gmres',
						use_rcm=True, tol=1e-15, drop_tol=1e-4,
						fill_factor=100, restart=10, return_info=True)
    except Exception as e:
        print('RCM_15','delta=',delta[kk])
        print(e)
        rcm_gmres_time_15[kk] = -1
        rcm_gmres_iter_15[kk] = -1
            
    else:
        rcm_gmres_time_15[kk] = rcm_info['iter_time']
        rcm_gmres_iter_15[kk] = rcm_info['iterations']
        
    # COLAMD 15
    M, m_info = build_preconditioner(H, c_ops,
						use_rcm=False, drop_tol=1e-4, 
						fill_factor=100, return_info=True)
    colamd_ilu_fill_15[kk]=m_info['ilu_fill_factor']
    colamd_condest_15[kk]=m_info['ilu_condest']
    colamd_ilu_time_15[kk]=m_info['precond_time']
    print(m_info)
    try:
        rho, colamd_info = steadystate(H, c_ops, M=M,method='iterative-gmres',
						use_rcm=False, tol=1e-15, drop_tol=1e-4,
						fill_factor=100, restart=10, return_info=True)
    except Exception as e:
        print('COLAMD_15','delta=',delta[kk])
        print(e)
        colamd_gmres_time_15[kk] = -1
        colamd_gmres_iter_15[kk] = -1 
    else:
        colamd_gmres_time_15[kk] = colamd_info['iter_time']
        colamd_gmres_iter_15[kk] = colamd_info['iterations']
    print(kk,'done')
    print()


print()
print('Starting nonzero thermal')
print('='*80)
n_th = 3                     #Mech bath temperature
print('n_th=',n_th)
for kk in range(len(delta)):
    #Hamiltonian
    H = -delta[kk]*num_a+num_b+g0*(b.dag()+b)*num_a+E*(a.dag()+a)
    #collapse operators
    cc = np.sqrt(kappa)*a
    cm = np.sqrt(gamma*(1.0 + n_th))*b
    cp = np.sqrt(gamma*n_th)*b.dag()
    c_ops = [cc,cm,cp]
    
    # RCM thermal results
    M, m_info = build_preconditioner(H, c_ops,
						use_rcm=True, drop_tol=1e-4, 
						fill_factor=100, return_info=True)
    rcm_ilu_fill_nth[kk] = m_info['ilu_fill_factor']
    rcm_condest_nth[kk] = m_info['ilu_condest']
    rcm_ilu_time_nth[kk] = m_info['precond_time']
    print(m_info)
    try:
        rho, rcm_info = steadystate(H, c_ops, M=M,
						method='iterative-gmres', use_rcm=True,
						tol=1e-15, drop_tol=1e-4, fill_factor=100,
						restart=10, return_info=True)
    except Exception as e:
        print('RCM_nth','delta=',delta[kk])
        print(e)
        rcm_gmres_time_nth[kk] = -1
        rcm_gmres_iter_nth[kk] = -1
    else:
        rcm_gmres_time_nth[kk] = rcm_info['iter_time']
        rcm_gmres_iter_nth[kk] = rcm_info['iterations']
        
    # COLAMD thermal results
    M, m_info = build_preconditioner(H, c_ops,
						use_rcm=False, drop_tol=1e-4, 
						fill_factor=100, return_info=True)
    colamd_ilu_fill_nth[kk] = m_info['ilu_fill_factor']
    colamd_condest_nth[kk] = m_info['ilu_condest']
    colamd_ilu_time_nth[kk] = m_info['precond_time']
    print(m_info)
    try:
        rho, colamd_info = steadystate(H, c_ops, M=M,method='iterative-gmres',
						use_rcm=False, tol=1e-15, drop_tol=1e-4, 
						fill_factor=100, restart=10, return_info=True)
    except Exception as e:
        print('COLAMD_nth','delta=',delta[kk])
        print(e)
        colamd_gmres_time_nth[kk] = -1
        colamd_gmres_iter_nth[kk] = -1
    else:
        colamd_gmres_time_nth[kk] = colamd_info['iter_time']
        colamd_gmres_iter_nth[kk] = colamd_info['iterations']
    
    print(kk,'done')
    print()



==> anc/fig5.py <==
"""
Generic iterative steady state solver for an 
optomechanical system using RCM reordering and the
GMRES solver option.  This script runs in 'debug'
mode so that the details of the solution method 
are displayed to the user.

The default parameters are set to calculate
the density matrix for Fig. 5 from the text.

Requires QuTiP v3.0+
Paul D. Nation: 11/11/2014
"""
from scipy import sqrt
from qutip import *
import qutip.settings as settings
settings.debug=True

# System Parameters (in units of wm)
#-----------------------------------
Nc = 5			            # Number of cavity states
Nm = 160		            # Number of mech states
kappa = 0.05	            # Cavity damping rate
E = 0.45	                # Driving Amplitude			         
g0 = 0.32                   # Coupling strength
Qm = 1e4                    # Mech quality factor
gamma = 1/Qm	            # Mech damping rate
n_th = 20                   # Mech bath temperature
delta = -2*kappa            # Detuning

# Iterative solver parameters
#----------------------------
drop_tol = 1e-4             # iLU drop tolerance
fill_factor = 200           # Max allowed fill-in
tol = 1e-15                 # Solution tolerance
restart = 10                # Num, of vectors before restart

# Operators
#----------
a = tensor(destroy(Nc),qeye(Nm))
b = tensor(qeye(Nc),destroy(Nm))
num_b = b.dag()*b
num_a = a.dag()*a

# Hamiltonian
#------------
H = -delta*(num_a)+num_b+g0*(b.dag()+b)*num_a+E*(a.dag()+a)

# Collapse operators
#-------------------
cc = sqrt(kappa)*a
cm = sqrt(gamma*(1.0 + n_th))*b
cp = sqrt(gamma*n_th)*b.dag()
c_ops = [cc,cm,cp]

# Steady state solver
# -------------------
rho_ss, info = steadystate(H, c_ops, method='iterative-gmres',
                tol=tol, drop_tol=drop_tol, fill_factor=fill_factor, 
                restart=restart, use_precond=True, use_rcm=True, 
                return_info=True)



==> anc/generic_solver.py <==
"""
Generic iterative steady state solver for an 
optomechanical system using RCM reordering and the
GMRES solver option.  This script runs in 'debug'
mode so that the details of the solution method 
are displayed to the user.

The default parameters are set to calculate
the density matrix for Fig. 5 from the text.

Requires QuTiP v3.0+
Paul D. Nation: 11/11/2014
"""
from scipy import sqrt
from qutip import *
import qutip.settings as settings
settings.debug=True

# System Parameters (in units of wm)
#-----------------------------------
Nc = 5			            # Number of cavity states
Nm = 160		            # Number of mech states
kappa = 0.05	            # Cavity damping rate
E = 0.45	                # Driving Amplitude			         
g0 = 0.32                   # Coupling strength
Qm = 1e4                    # Mech quality factor
gamma = 1/Qm	            # Mech damping rate
n_th = 20                   # Mech bath temperature
delta = -2*kappa            # Detuning

# Iterative solver parameters
#----------------------------
drop_tol = 1e-4             # iLU drop tolerance
fill_factor = 200           # Max allowed fill-in
tol = 1e-15                 # Solution tolerance
restart = 10                # Num, of vectors before restart

# Operators
#----------
a = tensor(destroy(Nc),qeye(Nm))
b = tensor(qeye(Nc),destroy(Nm))
num_b = b.dag()*b
num_a = a.dag()*a

# Hamiltonian
#------------
H = -delta*(num_a)+num_b+g0*(b.dag()+b)*num_a+E*(a.dag()+a)

# Collapse operators
#-------------------
cc = sqrt(kappa)*a
cm = sqrt(gamma*(1.0 + n_th))*b
cp = sqrt(gamma*n_th)*b.dag()
c_ops = [cc,cm,cp]

# Steady state solver
# -------------------
rho_ss, info = steadystate(H, c_ops, method='iterative-gmres',
                tol=tol, drop_tol=drop_tol, fill_factor=fill_factor, 
                restart=restart, use_precond=True, use_rcm=True, 
                return_info=True)



==> anc/readme.html <==
<!DOCTYPE html><html><head><meta charset="utf-8"><style media="all">/************** BASE CSS **************/
html, body { margin: 0; padding: 0; }
body { margin: 0 auto 2rem; padding: 0 2.5rem; max-width: 600px; font-family: Helvetica Neue; font-size: 9.0pt; font-weight: 400; }

h1 { margin-bottom: 0.6rem; font-size: 2rem; }
h2 { margin: 1.5rem 0 1rem; font-size: 1.5rem; }
h3 { margin: 1.3rem 0 1rem; font-size: 1.2rem; }
h4, h5, h6 { font-size: 1rem; }

hr { margin: 2em 0; border: none; height: 3px; }

img { max-width: 100%; }
p { padding-top: 0.3rem; line-height: 1.5rem; font-size: 0.9rem; }

.img-sandbox-error { padding: 20px 10px; border: solid 1px #ddd; }
    .img-sandbox-error h2 { margin: 0; text-align: center; font-size: 16px; }
    .img-sandbox-error p { margin: 0; padding-top: 15px; text-align: center; font-size: 12px; }

table { width: 100%; border-collapse: collapse; border-spacing: 0; }
    thead th { text-align: left; }
        thead th[align="center"] { text-align: center; }
        thead th[align="right"] { text-align: right; }
    tr { margin: 0; padding: 0; }
    th, td { margin: 0; padding: .75rem; }

ul, ol { margin: 0; padding: 0 0 0 3rem; }
  ul ul, ol ol { padding: 0.5rem 0 0.5rem 2rem; }
ul { list-style-type: disc; }
  li { padding: 0.15rem 0; font-size: 0.9rem; line-height: 1.4rem; }
    .checkitem { position: relative; list-style: none; }
    li p:first-child { margin: 0; padding: 0; }

.checkitem input[type=checkbox] { -webkit-appearance: button; position: absolute; top: 4epx; left: -22px; width: 0.8rem; height: 0.8rem; border: solid 1px #000; border-radius: 2px; }

code { padding: 0 3px; }
pre { padding-top: 0.3rem; white-space: normal; }
@media screen { pre { white-space: pre; } }
pre code { display: block; padding: 7px; overflow: auto; line-height: 1.4rem; }

blockquote { margin: 1rem 0 1rem 2rem; padding: 0 1rem; }
    blockquote p { margin: 0; padding-bottom: 1rem; }
    blockquote p:last-child { padding-bottom: 0.3rem; }

.footnotes { font-size: .9rem; }
sup a { padding-left: 1px; }
    .footnotes a, sup a { text-decoration: none; }

.erato-range, .erato-range a { display: inline; margin: 0 !important; padding: 0 !important; width: 0; height: 0; }

/* -----------------------------------------------------------------------------
   github.com style (c) Vasily Polovnyov <vast@whiteants.net>
----------------------------------------------------------------------------- */

.hljs {
  display: block; padding: 0.5rem;
  color: #333;
}

.hljs-comment,
.hljs-template_comment,
.diff .hljs-header,
.hljs-javadoc {
  color: #998;
  font-style: italic
}

.hljs-keyword,
.css .rule .hljs-keyword,
.hljs-winutils,
.javascript .hljs-title,
.nginx .hljs-title,
.hljs-subst,
.hljs-request,
.hljs-status {
  color: #333;
  font-weight: bold
}

.hljs-number,
.hljs-hexcolor,
.ruby .hljs-constant {
  color: #099;
}

.hljs-string,
.hljs-tag .hljs-value,
.hljs-phpdoc,
.tex .hljs-formula {
  color: #d14
}

.hljs-title,
.hljs-id,
.coffeescript .hljs-params,
.scss .hljs-preprocessor {
  color: #900;
  font-weight: bold
}

.javascript .hljs-title,
.lisp .hljs-title,
.clojure .hljs-title,
.hljs-subst {
  font-weight: normal
}

.hljs-class .hljs-title,
.haskell .hljs-type,
.vhdl .hljs-literal,
.tex .hljs-command {
  color: #458;
  font-weight: bold
}

.hljs-tag,
.hljs-tag .hljs-title,
.hljs-rules .hljs-property,
.django .hljs-tag .hljs-keyword {
  color: #000080;
  font-weight: normal
}

.hljs-attribute,
.hljs-variable,
.lisp .hljs-body {
  color: #008080
}

.hljs-regexp {
  color: #009926
}

.hljs-symbol,
.ruby .hljs-symbol .hljs-string,
.lisp .hljs-keyword,
.tex .hljs-special,
.hljs-prompt {
  color: #990073
}

.hljs-built_in,
.lisp .hljs-title,
.clojure .hljs-built_in {
  color: #0086b3
}

.hljs-preprocessor,
.hljs-pragma,
.hljs-pi,
.hljs-doctype,
.hljs-shebang,
.hljs-cdata {
  color: #999;
  font-weight: bold
}

.hljs-deletion {
  background: #fdd
}

.hljs-addition {
  background: #dfd
}

.diff .hljs-change {
  background: #0086b3
}

.hljs-chunk {
  color: #aaa
}

/************** ERATO LIGHT CSS **************/
body { color: #333; }

hr { background: #eee; }
a { color: #0060ff; }
    a:hover { color: #0843a3; }

thead th { background: #f8f8f8; }
th, td { border: solid 1px #eee; }

.checkitem input[type=checkbox] { border: solid 1px #ddd; background-color: #fff; }
    .checkitem input[type=checkbox]:checked { background-color: #eee; }

code { background: #f5f5f4; }
blockquote { border-left: solid 6px #eee; }

.footnotes { color: #999; }</style><script src="http://yandex.st/highlightjs/8.0/highlight.min.js"></script></head><body><div class="erato-range"><a data-range="0,201" name="0,201"></a></div><h2>Description</h2>

<p>This file contains Python scripts and data for generating the results in Nation et. al., <em>&quot;Iterative solutions to the steady state density matrix for optomechanical systems&quot;</em>.</p>

<div class="erato-range"><a data-range="201,266" name="201,266"></a></div><h2>Usage</h2>

<p>Each of the scripts can be run using QuTiP v3.0+.  </p>

<div class="erato-range"><a data-range="266,301" name="266,301"></a></div><h2>Script Details</h2>

<div class="erato-range"><a data-range="301,486" name="301,486"></a></div><ul>
<li><strong>generic_solver.py</strong>: A script that can be used as a template for solving for the steady state density matrix of an optomechanical system using RCM reordering and the GMRES solver.<br></li>
</ul>

<div class="erato-range"><a data-range="486,625" name="486,625"></a></div><ul>
<li><strong>fig1.py</strong>: Plots the sparse matrix structure for the modified Liouvillian, RCM, and COLAMD reorderings.  Requires <code>colamd_perm.mat</code>.<br></li>
</ul>

<div class="erato-range"><a data-range="625,819" name="625,819"></a></div><ul>
<li><strong>fig2.py</strong>: Generates the bandwidth and profile reduction factors used in Fig. 2.  These values are calculated in parallel, however the number of CPUs, <code>num_cpus</code>, is set to one by default.<br></li>
</ul>

<div class="erato-range"><a data-range="819,978" name="819,978"></a></div><ul>
<li><strong>fig3.py</strong>: Calculates a single Nc slice of the data presented in Fig. 3. The maximum number of mech. states Nm depends on the amount of memory available.<br></li>
</ul>

<div class="erato-range"><a data-range="978,1155" name="978,1155"></a></div><ul>
<li><strong>fig4(a-d).py</strong>: Computes the data used in plotting Fig.4(a-d).  The corresponding values for parts (e-h) can be found by replacing the parameters with those from the text.<br></li>
</ul>

<div class="erato-range"><a data-range="1155,1343" name="1155,1343"></a></div><ul>
<li><strong>fig5.py</strong>: Computes the steady state density matrix from which the the oscillator density matrix is extracted and whose Wigner function and phonon distribution are plotted in Fig. 5.<br></li>
</ul>

<div class="erato-range"><a data-range="1343,1377" name="1343,1377"></a></div><h2>Data Details</h2>

<div class="erato-range"><a data-range="1377,1729" name="1377,1729"></a></div><ul>
<li><strong>colamd_perm.mat</strong>: Array containing permuted column indices for COLAMD reordering of the modified Liouvillian.  These are calculated from Matlab 2014b as there is no way to extract this ordering from inside SciPy.  As Matlab array indices start at 1 and not 0 as in Python, you must subtract one from the array to get the correct Python ordering.<br></li>
</ul>

<div class="erato-range"><a data-range="1729,1960" name="1729,1960"></a></div><ul>
<li><strong>fig5_mech_dm.qu</strong>: Saved object file from QuTiP containing the steady state density matrix for the mechanical oscillator corresponding to Fig. 5 from the text.  This can be loaded into QuTiP using <code>rho=qload(&#39;fig5_mech_dm&#39;)</code>.<br></li>
</ul>
<script>hljs.initHighlightingOnLoad();</script></body></html>

==> anc/readme.md <==
Description
-----------
This file contains Python scripts and data for generating the results in Nation et. al., *"Iterative solutions to the steady state density matrix for optomechanical systems"*.

Usage
-----
Each of the scripts can be run using QuTiP v3.0+.  

Script Details
------------------

- **generic_solver.py**: A script that can be used as a template for solving for the steady state density matrix of an optomechanical system using RCM reordering and the GMRES solver.


- **fig1.py**: Plots the sparse matrix structure for the modified Liouvillian, RCM, and COLAMD reorderings.  Requires `colamd_perm.mat`.

- **fig2.py**: Generates the bandwidth and profile reduction factors used in Fig. 2.  These values are calculated in parallel, however the number of CPUs, `num_cpus`, is set to one by default.

- **fig3.py**: Calculates a single Nc slice of the data presented in Fig. 3. The maximum number of mech. states Nm depends on the amount of memory available.

- **fig4(a-d).py**: Computes the data used in plotting Fig.4(a-d).  The corresponding values for parts (e-h) can be found by replacing the parameters with those from the text.

- **fig5.py**: Computes the steady state density matrix from which the the oscillator density matrix is extracted and whose Wigner function and phonon distribution are plotted in Fig. 5.

Data Details
-------------------

- **colamd_perm.mat**: Array containing permuted column indices for COLAMD reordering of the modified Liouvillian.  These are calculated from Matlab 2014b as there is no way to extract this ordering from inside SciPy.  As Matlab array indices start at 1 and not 0 as in Python, you must subtract one from the array to get the correct Python ordering.

- **fig5_mech_dm.qu**: Saved object file from QuTiP containing the steady state density matrix for the mechanical oscillator corresponding to Fig. 5 from the text.  This can be loaded into QuTiP using `rho=qload('fig5_mech_dm')`.
